Anomaly cancellation with an extra gauge boson

Many extensions of the Standard Model include an extra gauge boson, whose couplings to fermions are constrained by the requirement that anomalies cancel. We find a general solution to the resulting diophantine equations in the plausible case where the chiral fermion content is that of the Standard Model plus 3 right-handed neutrinos.

==> anc/Check_Solution.cpp <==
/// Read in inequivalent anomaly charges and test them for desired properties
#include <iostream>
#include <sstream>
#include <string>
#include <cstring>
#include <algorithm>
#include <vector>
#include "searchU1NC.h"
using namespace std;

 




int main() {

 
  int numberOfSolutions      = 0;
  int numberViolatingInverse = 0;
  int quaddelta  = 0;
  int cubedelta  = 0;
  int bothdelta  = 0;
  

  //Special points
  solN C;
  solN B;
  for (int aa=0; aa<=2; aa++){
   	C.Q[aa]=-1+aa; C.U[aa]=-1+aa; C.D[aa]=-1+aa; C.L[aa]=-1+aa; C.E[aa]=-1+aa; C.N[aa]=0;
  }
 for (int aa=0; aa<=2; aa++){
       B.Q[aa]=1; B.U[aa]=-1; B.D[aa]=-1; B.L[aa]=-3; B.E[aa]=3; B.N[aa]=3;
      }
  
	  //The varibles a,b,r,and t
  int a,b,r,t;
  a=0;
  b=1;
  r=0;
  t=1;
   
  string line;
  while (getline(cin,line)) {
    istringstream input(line);
    string word1;
    input >> word1;

    /// The line doesn't start with a comment
    if (word1.find("#") == string::npos) {
      numberOfSolutions++;
      /// 3 families of SM fermions, defined in increasing order of charge
      solN S;
      inputsolN(line, S);
	  
	  // delta q 
	  int dq=0;
	  if((quad(S,C)==0)&&(quad(S,S)==0)){ dq=1;quaddelta++;}
	   
	  
	  
	  //The point p
      solN p;
  	  int c1, c2;
  	  c1=(quad(S,S)+a*dq);
  	  c2=(-2*quad(C,S)+b*dq);
      for (int aa=0; aa<=2; aa++){
       	p.Q[aa]=c1*C.Q[aa]+c2*S.Q[aa];
  		p.U[aa]=c1*C.U[aa]+c2*S.U[aa];
  		p.D[aa]=c1*C.D[aa]+c2*S.D[aa];
  		p.L[aa]=c1*C.L[aa]+c2*S.L[aa];
  		p.E[aa]=c1*C.E[aa]+c2*S.E[aa];
  		p.N[aa]=c1*C.N[aa]+c2*S.N[aa];
      }
	  
	  
	  // delta c 
	  int dc=0;
	  if((cube(p,p,B)==0)&&(cube(p,p,p)==0)){dc=1;cubedelta++;}
  
	  //both deltas
	  if (dq==1&& dc==1) bothdelta++;
	  
	  
	  //inverse solution
  	int G,V,L;
	solN Z;
  	int f1;
  	f1=(-3*cube(B,p,p)+t*dc);
	
  	G=cube(p,p,p)+r*dc; //Gamma
  	V=f1*(quad(S,S)+a*dq); //Sigma
  	L=f1*(-2*quad(C,S)+b*dq); //Lambda
     for (int aa=0; aa<=2; aa++){
  	Z.Q[aa]=G+(-1+aa)*V+L*S.Q[aa];
  	Z.U[aa]=-G+(-1+aa)*V+L*S.U[aa];
  	Z.D[aa]=-G+(-1+aa)*V+L*S.D[aa];
  	Z.L[aa]=-3*G+(-1+aa)*V+L*S.L[aa];
  	Z.E[aa]=3*G+(-1+aa)*V+L*S.E[aa];
  	Z.N[aa]=3*G+L*S.N[aa];
  	}
	  
	//Inverse solution check
	int mi=(dq-2*quad(C,S))*(dc-3*cube(B,p,p));
	bool test;
	for (int aa=0; aa<=2; aa++){
	test= (mi*S.Q[aa]-Z.Q[aa]==0);
	test=test && (mi*S.U[aa]-Z.U[aa]==0);
	test=test && (mi*S.D[aa]-Z.D[aa]==0);
	test=test && (mi*S.L[aa]-Z.L[aa]==0);
	test=test && (mi*S.E[aa]-Z.E[aa]==0);
	test=test && (mi*S.N[aa]-Z.N[aa]==0);	
		
}
	if(!test) numberViolatingInverse++;
	  
	//Counting display
	if (numberOfSolutions%100000==0) cout<<numberOfSolutions<<endl;
	  

    }
  }
  cout << "# Total number of solutions=" << numberOfSolutions << endl;
  cout << "# Total satifying quad delta=" << quaddelta << endl;
  cout << "# Total satifying cube delta=" << cubedelta << endl;
  cout << "# Total satifying both delta=" << bothdelta << endl;
  cout << "# Number violating inverse relation="<<numberViolatingInverse<<endl;
}




==> anc/README.txt <==
# Mathematica file Solution_Generator.nb gives the anomaly-free charge
# combinations for 18 user-input integers

# Other program is the inverse check. Compile using
g++ -O2 -std=c++14 Check_Solution.cpp -o inverse_check.x
# Run using
cat <file_name> | ./inverse_check.x
# where <file_name> is one of the SM files downloaded from
# https://zenodo.org/record/3345889 with right-handed neutrinos.
# See B. C. Allanach, J. Davighi, and S. Melville, JHEP 02, 082 (2019),
# arXiv:1812.04602 [hep-ph].


==> anc/Solution_Generator.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     42831,       1142]
NotebookOptionsPosition[     38929,       1077]
NotebookOutlinePosition[     39372,       1094]
CellTagsIndexPosition[     39329,       1091]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["User Inputs", "Subsection",
 CellChangeTimes->{{3.800959901397052*^9, 
  3.800959905164118*^9}},ExpressionUUID->"7ef1da42-0ff8-4ba4-9970-\
60aa538270da"],

Cell["\<\
This program calculates anomaly-free solutions to u(1) extensions to Lie \
algebra of the SM.
The parameters: choose 18 integers. This example leads to Solution A in Table \
1 of arXiv:2006.03588.\
\>", "Text",
 CellChangeTimes->{{3.800959913452279*^9, 3.800959915716239*^9}, {
  3.800960604242693*^9, 3.8009606079142523`*^9}, {3.800961218184472*^9, 
  3.800961221742071*^9}, {3.8009613823142967`*^9, 3.800961471079465*^9}, {
  3.8009627412035065`*^9, 3.8009627607036414`*^9}, {3.801203374344164*^9, 
  3.801203394420247*^9}, {3.8012035322825375`*^9, 
  3.801203532881974*^9}},ExpressionUUID->"6bb668f6-fef8-4df0-aa75-\
44f353a14185"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "SQ1", ",", "SQ2", ",", "SU1", ",", "SU2", ",", "SD1", ",", "SD2", ",", 
     "SD3", ",", "SL1", ",", "SL2", ",", "SE1", ",", "SE2", ",", "SN1", ",", 
     "SN2", ",", "SN3", ",", "a", ",", "b", ",", "r", ",", "t"}], "}"}], "=", 
   
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "1", ",", "0", ",", "1"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8009599873802633`*^9, {3.800960182208151*^9, 3.800960218920003*^9}, {
   3.8009602598721933`*^9, 3.80096026131291*^9}, {3.8009617281802*^9, 
   3.8009617689737105`*^9}, {3.8009618200028477`*^9, 
   3.8009619482319307`*^9}, {3.800962034988352*^9, 3.800962052271632*^9}, {
   3.8009623073976107`*^9, 3.8009623472478933`*^9}, 3.8009644263617277`*^9, {
   3.800964554297474*^9, 3.800964555698202*^9}},
 CellLabel->
  "In[351]:=",ExpressionUUID->"618297ae-d3e6-497d-ba93-e233ae517577"],

Cell["\<\
Run the notebook to generate the corresponding solution (at the end)\
\>", "Text",
 CellChangeTimes->{{3.800960611842318*^9, 3.800960634106393*^9}, {
  3.8012035425727854`*^9, 
  3.8012035486542816`*^9}},ExpressionUUID->"0ba312eb-ec36-4dca-9e87-\
8e73518c826d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Code generating solution", "Subsection",
 CellChangeTimes->{{3.800959977573029*^9, 
  3.800959982109404*^9}},ExpressionUUID->"03e74b97-e020-47f7-b818-\
0a850955cb14"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Slinear", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SQ3", "\[Rule]", " ", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
        "SD1", "+", "SD2", "+", "SD3", "+", "SN1", "+", "SN2", "+", "SN3", 
         "-", 
         RowBox[{"2", "SQ1"}], "-", 
         RowBox[{"2", "SQ2"}]}], ")"}]}]}], ",", " ", 
     RowBox[{"SU3", "\[Rule]", " ", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"SD1", "+", "SD2", "+", "SD3"}], ")"}]}], "+", "SN1", "+", 
         "SN2", "+", "SN3", "+", "SU1", "+", "SU2"}], ")"}]}]}], ",", " ", 
     RowBox[{"SL3", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{"SD1", "+", "SD2", "+", "SD3"}], ")"}]}], "+", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{"SN1", "+", "SN2", "+", "SN3"}], ")"}]}], "+", 
         RowBox[{"2", "SL1"}], "+", 
         RowBox[{"2", "SL2"}]}], ")"}]}]}], ",", " ", 
     RowBox[{"SE3", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"3", 
        RowBox[{"(", 
         RowBox[{"SD1", "+", "SD2", "+", "SD3"}], ")"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"SN1", "+", "SN2", "+", "SN3"}], ")"}]}], "-", "SE1", "-", 
       "SE2"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8009603187972317`*^9, 3.800960326744378*^9}, 
   3.800960396332073*^9},
 CellLabel->
  "In[352]:=",ExpressionUUID->"4c983556-1431-43d6-9404-b1fbd67dd9b1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "3"}], ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", 
     ",", "3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.79974018170831*^9, 3.799740194095155*^9}, {
   3.7997402938085117`*^9, 3.79974035255019*^9}, 3.799740711999856*^9},
 CellLabel->
  "In[353]:=",ExpressionUUID->"14ee293f-c872-433e-bf04-13647f6e960a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"A_", ",", "B_", ",", "C_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"6", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        " ", 
        RowBox[{"B", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        " ", 
        RowBox[{"C", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
        ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        " ", 
        RowBox[{"B", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        " ", 
        RowBox[{"C", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
        ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", " ", 
    RowBox[{"3", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        " ", 
        RowBox[{"B", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        " ", 
        RowBox[{"C", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
        ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "7", ",", "9"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        " ", 
        RowBox[{"B", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        " ", 
        RowBox[{"C", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
        ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "10", ",", "12"}], "}"}]}], "]"}]}], "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       " ", 
       RowBox[{"B", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       " ", 
       RowBox[{"C", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "13", ",", "15"}], "}"}]}], "]"}], "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       " ", 
       RowBox[{"B", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       " ", 
       RowBox[{"C", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "16", ",", "18"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "[", 
   RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"A", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
      " ", 
      RowBox[{"B", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
     " ", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       " ", 
       RowBox[{"B", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
      " ", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"A", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
      " ", 
      RowBox[{"B", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
     " ", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "7", ",", "9"}], "}"}]}], "]"}], "-", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"A", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
      " ", 
      RowBox[{"B", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "10", ",", "12"}], "}"}]}], "]"}], "+", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"A", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
      " ", 
      RowBox[{"B", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
     " ", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "13", ",", "15"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.7997400767264547`*^9, 3.7997401689828568`*^9}, {
  3.7997402284360123`*^9, 3.7997402851068068`*^9}, {3.799741095616943*^9, 
  3.7997411155050097`*^9}},
 CellLabel->
  "In[355]:=",ExpressionUUID->"f12e276b-ee54-4be9-8063-cc7e334e10cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", "x_", "]"}], ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"x", "\[Equal]", "0"}], ",", "1", ",", "0"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.799740473277503*^9, 3.799740502960005*^9}},
 CellLabel->
  "In[357]:=",ExpressionUUID->"5d21b2b8-6dfa-487a-94e8-8159f03289cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", 
   RowBox[{"a_", ",", "b_", ",", "S_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"S", ",", "S"}], "]"}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"q", "[", 
         RowBox[{"S", ",", "S"}], "]"}], "]"}], "*", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"q", "[", 
         RowBox[{"C1", ",", "S"}], "]"}], "]"}]}]}], " ", ")"}], "C1"}], "+", 
   
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"q", "[", 
        RowBox[{"C1", ",", "S"}], "]"}]}], " ", "+", 
      RowBox[{"b", " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"q", "[", 
         RowBox[{"S", ",", "S"}], "]"}], "]"}], "*", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"q", "[", 
         RowBox[{"C1", ",", "S"}], "]"}], "]"}]}]}], ")"}], 
    "S"}]}]}]], "Input",
 CellChangeTimes->{{3.79974037700839*^9, 3.79974038431483*^9}, {
   3.7997405074267387`*^9, 3.799740542093299*^9}, {3.799740713469384*^9, 
   3.7997407169876337`*^9}, {3.7997408900794573`*^9, 3.7997409242751083`*^9}, 
   3.800960003423642*^9},
 CellLabel->
  "In[358]:=",ExpressionUUID->"5a10c6de-31f0-4b67-ac97-ed4e7fa49bd8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{"a_", ",", "b_", ",", "r_", ",", "t_", ",", "S_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "Rt", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Rt", "=", 
      RowBox[{"R", "[", 
       RowBox[{"a", ",", "b", ",", "S"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"Rt", ",", "Rt", ",", "Rt"}], "]"}], "+", 
      RowBox[{"r", " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"c", "[", 
         RowBox[{"B", ",", "Rt", ",", "Rt"}], "]"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"c", "[", 
         RowBox[{"Rt", ",", "Rt", ",", "Rt"}], "]"}], "]"}]}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.7997400520199423`*^9, 3.799740069986292*^9}, {
  3.799740566322776*^9, 3.799740701815098*^9}, {3.8009600034265347`*^9, 
  3.800960003433*^9}},
 CellLabel->
  "In[359]:=",ExpressionUUID->"5295dc8e-74cf-425d-8c76-16d43851bf1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalSigma]", "[", 
   RowBox[{"a_", ",", "b_", ",", "r_", ",", "t_", ",", "S_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "Rt", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Rt", "=", 
      RowBox[{"R", "[", 
       RowBox[{"a", ",", "b", ",", "S"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"c", "[", 
          RowBox[{"B", ",", "Rt", ",", "Rt"}], "]"}]}], "+", 
        RowBox[{"t", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"c", "[", 
           RowBox[{"B", ",", "Rt", ",", "Rt"}], "]"}], "]"}], 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"c", "[", 
           RowBox[{"Rt", ",", "Rt", ",", "Rt"}], "]"}], "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q", "[", 
         RowBox[{"S", ",", "S"}], "]"}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"q", "[", 
           RowBox[{"S", ",", "S"}], "]"}], "]"}], "*", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"q", "[", 
           RowBox[{"C1", ",", "S"}], "]"}], "]"}]}]}], " ", ")"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.799740731354001*^9, 3.7997407369304743`*^9}, {
   3.799740844482689*^9, 3.799740880578586*^9}, 3.7997409326749983`*^9, {
   3.799741243230397*^9, 3.799741243879129*^9}, {3.799742813465673*^9, 
   3.7997428150656643`*^9}, {3.80096000343596*^9, 3.800960003442567*^9}},
 CellLabel->
  "In[360]:=",ExpressionUUID->"bc757e51-5d5c-4114-9f6f-3964e1fae194"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]", "[", 
   RowBox[{"a_", ",", "b_", ",", "r_", ",", "t_", ",", "S_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "Rt", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Rt", "=", 
      RowBox[{"R", "[", 
       RowBox[{"a", ",", "b", ",", "S"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"c", "[", 
          RowBox[{"B", ",", "Rt", ",", "Rt"}], "]"}]}], "+", 
        RowBox[{"t", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"c", "[", 
           RowBox[{"B", ",", "Rt", ",", "Rt"}], "]"}], "]"}], 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"c", "[", 
           RowBox[{"Rt", ",", "Rt", ",", "Rt"}], "]"}], "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"q", "[", 
          RowBox[{"C1", ",", "S"}], "]"}]}], " ", "+", 
        RowBox[{"b", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"q", "[", 
           RowBox[{"S", ",", "S"}], "]"}], "]"}], "*", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"q", "[", 
           RowBox[{"C1", ",", "S"}], "]"}], "]"}]}]}], ")"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.799740935216642*^9, 3.799740956632297*^9}, 
   3.799741245228423*^9, {3.799742809363839*^9, 3.799742810803712*^9}, {
   3.8009600034455557`*^9, 3.80096000345238*^9}},
 CellLabel->
  "In[361]:=",ExpressionUUID->"a989a7c1-ec52-4da0-bfd3-3b25410aef29"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sol", "[", 
   RowBox[{"a_", ",", "b_", ",", "r_", ",", "t_", ",", 
    RowBox[{"{", 
     RowBox[{
     "SQ1_", ",", "SQ2_", ",", "SQ3_", ",", "SU1_", ",", "SU2_", ",", "SU3_", 
      ",", "SD1_", ",", "SD2_", ",", "SD3_", ",", "SL1_", ",", "SL2_", ",", 
      "SL3_", ",", "SE1_", ",", "SE2_", ",", "SE3_", ",", "SN1_", ",", "SN2_",
       ",", "SN3_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "S", ",", "\[CapitalGamma]t", ",", "\[CapitalSigma]t", ",", 
      "\[CapitalLambda]t"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"S", "=", 
      RowBox[{"{", 
       RowBox[{
       "SQ1", ",", "SQ2", ",", "SQ3", ",", "SU1", ",", "SU2", ",", "SU3", ",",
         "SD1", ",", "SD2", ",", "SD3", ",", "SL1", ",", "SL2", ",", "SL3", 
        ",", "SE1", ",", "SE2", ",", "SE3", ",", "SN1", ",", "SN2", ",", 
        "SN3"}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[CapitalGamma]t", "=", 
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{"a", ",", "b", ",", "r", ",", "t", ",", "S"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[CapitalSigma]t", "=", 
      RowBox[{"\[CapitalSigma]", "[", 
       RowBox[{"a", ",", "b", ",", "r", ",", "t", ",", "S"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[CapitalLambda]t", "=", 
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{"a", ",", "b", ",", "r", ",", "t", ",", "S"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalGamma]t", "-", "\[CapitalSigma]t", "+", 
        RowBox[{"\[CapitalLambda]t", " ", "SQ1"}]}], ",", 
       RowBox[{"\[CapitalGamma]t", "+", 
        RowBox[{"\[CapitalLambda]t", " ", "SQ2"}]}], ",", 
       RowBox[{"\[CapitalGamma]t", "+", "\[CapitalSigma]t", "+", 
        RowBox[{"\[CapitalLambda]t", " ", "SQ3"}]}], ",", 
       RowBox[{
        RowBox[{"-", "\[CapitalGamma]t"}], "-", "\[CapitalSigma]t", "+", 
        RowBox[{"\[CapitalLambda]t", " ", "SU1"}]}], ",", 
       RowBox[{
        RowBox[{"-", "\[CapitalGamma]t"}], "+", 
        RowBox[{"\[CapitalLambda]t", " ", "SU2"}]}], ",", 
       RowBox[{
        RowBox[{"-", "\[CapitalGamma]t"}], "+", "\[CapitalSigma]t", "+", 
        RowBox[{"\[CapitalLambda]t", " ", "SU3"}]}], ",", 
       RowBox[{
        RowBox[{"-", "\[CapitalGamma]t"}], "-", "\[CapitalSigma]t", "+", 
        RowBox[{"\[CapitalLambda]t", " ", "SD1"}]}], ",", 
       RowBox[{
        RowBox[{"-", "\[CapitalGamma]t"}], "+", 
        RowBox[{"\[CapitalLambda]t", " ", "SD2"}]}], ",", 
       RowBox[{
        RowBox[{"-", "\[CapitalGamma]t"}], "+", "\[CapitalSigma]t", "+", 
        RowBox[{"\[CapitalLambda]t", " ", "SD3"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "\[CapitalGamma]t"}], "-", "\[CapitalSigma]t", 
        "+", 
        RowBox[{"\[CapitalLambda]t", " ", "SL1"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "\[CapitalGamma]t"}], "+", 
        RowBox[{"\[CapitalLambda]t", " ", "SL2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "\[CapitalGamma]t"}], "+", "\[CapitalSigma]t", 
        "+", 
        RowBox[{"\[CapitalLambda]t", " ", "SL3"}]}], ",", 
       RowBox[{
        RowBox[{"3", "\[CapitalGamma]t"}], "-", "\[CapitalSigma]t", "+", 
        RowBox[{"\[CapitalLambda]t", " ", "SE1"}]}], ",", 
       RowBox[{
        RowBox[{"3", "\[CapitalGamma]t"}], "+", 
        RowBox[{"\[CapitalLambda]t", " ", "SE2"}]}], ",", 
       RowBox[{
        RowBox[{"3", "\[CapitalGamma]t"}], "+", "\[CapitalSigma]t", "+", 
        RowBox[{"\[CapitalLambda]t", " ", "SE3"}]}], ",", 
       RowBox[{
        RowBox[{"3", " ", "\[CapitalGamma]t"}], "+", 
        RowBox[{"\[CapitalLambda]t", " ", "SN1"}]}], ",", 
       RowBox[{
        RowBox[{"3", " ", "\[CapitalGamma]t"}], "+", 
        RowBox[{"\[CapitalLambda]t", " ", "SN2"}]}], ",", 
       RowBox[{
        RowBox[{"3", " ", "\[CapitalGamma]t"}], "+", 
        RowBox[{"\[CapitalLambda]t", " ", "SN3"}]}]}], "}"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.7997381935614223`*^9, 3.7997382765548897`*^9}, {
  3.799738313191334*^9, 3.799738693684248*^9}, {3.799739623577426*^9, 
  3.799739691580418*^9}, {3.799994360491927*^9, 3.7999944676037416`*^9}, {
  3.800960318802679*^9, 3.800960326748192*^9}, {3.800960384924201*^9, 
  3.800960388498616*^9}},
 CellLabel->
  "In[362]:=",ExpressionUUID->"76d8bbf4-7339-4da7-a3fd-12819316d086"],

Cell["Function taking in a point and outputting the ACCs.", "Text",
 CellChangeTimes->{{3.800960564113909*^9, 
  3.800960581226125*^9}},ExpressionUUID->"2fb2bc19-d350-4887-bd90-\
5920dd9d218c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"acc", "[", "X_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"6", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"3", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"3", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "7", ",", "9"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "10", ",", "12"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "13", ",", "15"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "16", ",", "18"}], "}"}]}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "10", ",", "12"}], "}"}]}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "4", ",", "6"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "7", ",", "9"}], "}"}]}], "]"}]}], ",", 
    "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "+", 
     RowBox[{"8", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "7", ",", "9"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"3", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "10", ",", "12"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "13", ",", "15"}], "}"}]}], "]"}]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "^", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "-", 
     RowBox[{"2", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "^", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "7", ",", "9"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "^", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "10", ",", "12"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "^", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "13", ",", "15"}], "}"}]}], "]"}]}], ",", " ", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"6", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "^", "3"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"3", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "^", "3"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"3", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "^", "3"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "7", ",", "9"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "^", "3"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "10", ",", "12"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "^", "3"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "13", ",", "15"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "^", "3"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "16", ",", "18"}], "}"}]}], "]"}]}]}], 
   "}"}]}]], "Input",
 CellLabel->
  "In[363]:=",ExpressionUUID->"f3dbc1e9-f18d-4a9d-8c43-be160841009e"]
}, Closed]],

Cell[CellGroupData[{

Cell["The basic solution and some checks", "Subsection",
 CellChangeTimes->{{3.8009600762225857`*^9, 3.800960078086709*^9}, {
  3.8012036060023394`*^9, 
  3.801203614630824*^9}},ExpressionUUID->"5774494c-9e74-4832-b306-\
cb188b710b62"],

Cell["The point S is given by", "Text",
 CellChangeTimes->{{3.8009605208616858`*^9, 
  3.800960524369577*^9}},ExpressionUUID->"c0da4fed-4b1e-42e7-9f94-\
35c9abeee116"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "SQ1", ",", "SQ2", ",", "SQ3", ",", "SU1", ",", "SU2", ",", "SU3", ",", 
      "SD1", ",", "SD2", ",", "SD3", ",", "SL1", ",", "SL2", ",", "SL3", ",", 
      "SE1", ",", "SE2", ",", "SE3", ",", "SN1", ",", "SN2", ",", "SN3"}], 
     "}"}], "/.", "Slinear"}]}], ";"}]], "Input",
 CellLabel->
  "In[364]:=",ExpressionUUID->"2163b2d5-db07-4f10-80e1-d67a2f14ab2a"],

Cell["The solution as in the paper", "Text",
 CellChangeTimes->{{3.800960527048526*^9, 3.80096053331389*^9}, {
  3.801201664840926*^9, 3.8012016685000334`*^9}, {3.801203483929217*^9, 
  3.801203486983068*^9}},ExpressionUUID->"3fcec167-bbab-4d77-8092-\
06abd0cf939b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"sol", "[", 
    RowBox[{"a", ",", "b", ",", "r", ",", "t", ",", "S"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.800960431236101*^9, 3.800960432353178*^9}, {
   3.80096046694821*^9, 3.800960469122993*^9}, {3.800960499629242*^9, 
   3.800960499948575*^9}, {3.8009611386938324`*^9, 3.80096120319903*^9}, {
   3.8009612425739365`*^9, 3.8009613635846863`*^9}, {3.8009614813131995`*^9, 
   3.800961597083376*^9}, {3.8009624674792223`*^9, 3.8009624999778833`*^9}, {
   3.800962577189344*^9, 3.800962577449649*^9}, {3.801200742586597*^9, 
   3.8012007740456114`*^9}, {3.8012008080661154`*^9, 
   3.8012008313892574`*^9}, {3.8012008681002865`*^9, 3.80120087614459*^9}, {
   3.8012009621676235`*^9, 3.80120097378792*^9}, 3.8012010055077095`*^9, {
   3.8012016415662813`*^9, 3.801201713681142*^9}, {3.8012017497881503`*^9, 
   3.8012018113822517`*^9}, {3.801201875087697*^9, 3.8012018902075*^9}, {
   3.8012019853004413`*^9, 3.8012020010938807`*^9}, {3.801202085549223*^9, 
   3.8012021459344645`*^9}, {3.801202184273491*^9, 3.8012021898213634`*^9}, {
   3.8012022826583996`*^9, 3.8012024343446875`*^9}, {3.80120258715067*^9, 
   3.801202588633026*^9}},
 CellLabel->
  "In[365]:=",ExpressionUUID->"a8265f3f-bd89-43fd-ad9e-4ad65eda3dfe"],

Cell["One can check that this satisfies the ACCs", "Text",
 CellChangeTimes->{{3.800960540769835*^9, 
  3.8009605508204107`*^9}},ExpressionUUID->"f4d47e31-2291-419d-ba56-\
c5195ba82f56"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"acc", "[", 
  RowBox[{"sol", "[", 
   RowBox[{"a", ",", "b", ",", "r", ",", "t", ",", "S"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.800960553096972*^9, 3.80096055694671*^9}, 
   3.800964571321445*^9},
 CellLabel->
  "In[366]:=",ExpressionUUID->"1d0d70cd-a987-4dde-858e-75a63c8d55da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8009605572768707`*^9, 3.8009612366585608`*^9, 3.800961742752533*^9, 
   3.800961952762109*^9, 3.800962055510475*^9, 3.8009623565605135`*^9, 
   3.8009625037654915`*^9, 3.8009627811872044`*^9, 3.800964233609869*^9, 
   3.800964435176652*^9, {3.8009645328413486`*^9, 3.800964574797029*^9}, {
   3.801200858717492*^9, 3.801200881492341*^9}, 3.801202229139265*^9, 
   3.8012023611797543`*^9, 3.801202460891819*^9, 3.8012028259674654`*^9},
 CellLabel->
  "Out[366]=",ExpressionUUID->"3887aa33-df81-4699-9cf4-7a123cec3113"]
}, Open  ]],

Cell["Solution A in the paper is", "Text",
 CellChangeTimes->{{3.800963996668337*^9, 3.80096401551644*^9}, {
  3.801201432249715*^9, 
  3.801201433724761*^9}},ExpressionUUID->"c8ea780f-054c-4f8d-a0ae-\
a00b1b9cf72d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
     ",", 
     RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "6", ",", "0", ",", "0", 
     ",", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.800964020976022*^9, 3.8009640359482193`*^9}, 
   3.800964596393271*^9},
 CellLabel->
  "In[367]:=",ExpressionUUID->"ffceeb36-4638-422b-82b3-26828a3371a8"],

Cell["\<\
The overall constant between the solution x and A is given by (general for \
all inverses, with A in this formula replaced by the solution required)\
\>", "Text",
 CellChangeTimes->{{3.8009640390922127`*^9, 3.800964064054186*^9}, {
  3.800964644760557*^9, 3.800964660183559*^9}, {3.801200677675548*^9, 
  3.8012006829005966`*^9}, {3.8012014428537846`*^9, 3.801201455213026*^9}, {
  3.8012025334208155`*^9, 
  3.8012025341417265`*^9}},ExpressionUUID->"b085ef72-01f2-417a-985e-\
55f93cec722c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "=", 
  RowBox[{"(", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"q", "[", 
          RowBox[{"C1", ",", "A"}], "]"}], "]"}], "-", 
        RowBox[{"2", 
         RowBox[{"q", "[", 
          RowBox[{"C1", ",", "A"}], "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"c", "[", 
          RowBox[{"B", ",", 
           RowBox[{"R", "[", 
            RowBox[{"0", ",", "1", ",", "A"}], "]"}], ",", 
           RowBox[{"R", "[", 
            RowBox[{"0", ",", "1", ",", "A"}], "]"}]}], "]"}], "]"}], "-", 
        RowBox[{"3", 
         RowBox[{"c", "[", 
          RowBox[{"B", ",", 
           RowBox[{"R", "[", 
            RowBox[{"0", ",", "1", ",", "A"}], "]"}], ",", 
           RowBox[{"R", "[", 
            RowBox[{"0", ",", "1", ",", "A"}], "]"}]}], "]"}]}]}], ")"}]}], 
     ")"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.800964133920529*^9, 3.8009642144459257`*^9}, {
  3.800964615336934*^9, 3.8009646156545877`*^9}},
 CellLabel->
  "In[368]:=",ExpressionUUID->"0ad2bad1-867d-4754-bb9b-f91803f6c33d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", "40"]}]], "Output",
 CellChangeTimes->{{3.800964215204513*^9, 3.800964233647615*^9}, 
   3.800964435219994*^9, {3.80096453814347*^9, 3.8009645585294*^9}, {
   3.800964600619801*^9, 3.800964616454257*^9}, {3.8012008587523994`*^9, 
   3.8012008815202675`*^9}, 3.801202229205084*^9, 3.8012023612226453`*^9, 
   3.8012024609406853`*^9, 3.801202826021318*^9},
 CellLabel->
  "Out[368]=",ExpressionUUID->"baf81e97-5b4b-4ee8-ba47-7ddaf2f32dcd"]
}, Open  ]],

Cell["A check of this", "Text",
 CellChangeTimes->{{3.800964624335248*^9, 3.800964626047423*^9}, {
  3.801202541791609*^9, 
  3.801202550248204*^9}},ExpressionUUID->"79870da4-6997-4a84-a81b-\
c676a45feeac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"A", "-", 
   RowBox[{"m", " ", "x"}]}]}]], "Input",
 CellChangeTimes->{{3.8009646274111958`*^9, 3.80096463936823*^9}},
 CellLabel->
  "In[369]:=",ExpressionUUID->"7fa4aab5-9798-455d-95b9-400c115f43bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8009646306650667`*^9, 3.8009646401005497`*^9}, {
   3.801200858860075*^9, 3.801200881543206*^9}, 3.8012022292459726`*^9, 
   3.8012023612495694`*^9, 3.8012024609775877`*^9, 3.8012028260522366`*^9},
 CellLabel->
  "Out[369]=",ExpressionUUID->"1f85385d-8f72-429d-b033-66a87bd8187a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Divide out any common non-zero factors and print out final solution up to a \
sign and permutations. If you use this program, please cite arXiv:2006.03588  \
\>", "Subsection",
 CellChangeTimes->{{3.800964624335248*^9, 3.800964626047423*^9}, {
  3.801202541791609*^9, 3.801202550248204*^9}, {3.8012027506053314`*^9, 
  3.801202753297242*^9}, {3.801202803522746*^9, 3.801202818162899*^9}, {
  3.8012038959619274`*^9, 3.801203905083788*^9}, {3.801205581619262*^9, 
  3.801205584309068*^9}, {3.801206184211626*^9, 3.8012061856862793`*^9}, {
  3.8012062221412573`*^9, 
  3.8012062342021427`*^9}},ExpressionUUID->"8da99c8f-11a1-407b-9649-\
fc4d840b90b1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"y", "=", 
   RowBox[{
    RowBox[{"-", "x"}], "/", 
    RowBox[{"Apply", "[", 
     RowBox[{"GCD", ",", " ", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{"x", ",", "0"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", 
       SubscriptBox["Q", "2"], ",", 
       SubscriptBox["Q", "3"], ",", 
       SubscriptBox["U", "1"], ",", 
       SubscriptBox["U", "2"], ",", 
       SubscriptBox["U", "3"], ",", 
       SubscriptBox["D", "1"], ",", 
       SubscriptBox["D", "2"], ",", 
       SubscriptBox["D", "3"], ",", 
       SubscriptBox["L", "1"], ",", 
       SubscriptBox["L", "2"], ",", 
       SubscriptBox["L", "3"], ",", 
       SubscriptBox["E", "1"], ",", 
       SubscriptBox["E", "2"], ",", 
       SubscriptBox["E", "3"], ",", 
       SubscriptBox["N", "1"], ",", 
       SubscriptBox["N", "2"], ",", 
       SubscriptBox["N", "3"]}], "}"}], ",", "y"}], "}"}], ",", " ", 
   RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8009646274111958`*^9, 3.80096463936823*^9}, {
   3.801202621260215*^9, 3.8012026539498625`*^9}, {3.8012033290237694`*^9, 
   3.801203343728174*^9}, {3.8012034055225763`*^9, 3.8012034294241953`*^9}, 
   3.8012034931910973`*^9, {3.801203914090209*^9, 3.801204037857527*^9}, {
   3.801205991727947*^9, 3.8012060959480224`*^9}, {3.801206155014265*^9, 
   3.801206176344746*^9}},
 CellLabel->
  "In[473]:=",ExpressionUUID->"c8368857-adb5-421d-b799-9ccaf81a4759"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     SubscriptBox["Q", "1"], 
     SubscriptBox["Q", "2"], 
     SubscriptBox["Q", "3"], 
     SubscriptBox["U", "1"], 
     SubscriptBox["U", "2"], 
     SubscriptBox["U", "3"], 
     SubscriptBox["D", "1"], 
     SubscriptBox["D", "2"], 
     SubscriptBox["D", "3"], 
     SubscriptBox["L", "1"], 
     SubscriptBox["L", "2"], 
     SubscriptBox["L", "3"], 
     SubscriptBox["\[ExponentialE]", "1"], 
     SubscriptBox["\[ExponentialE]", "2"], 
     SubscriptBox["\[ExponentialE]", "3"], 
     SubscriptBox["N", "1"], 
     SubscriptBox["N", "2"], 
     SubscriptBox["N", "3"]},
    {"0", "0", "1", "0", "0", 
     RowBox[{"-", "4"}], "0", "0", "2", "0", "0", 
     RowBox[{"-", "3"}], "0", "0", "6", "0", "0", "0"}
   },
   AutoDelete->False,
   GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.8012039213130894`*^9, 3.801203977824525*^9}, {
  3.8012060696274123`*^9, 3.8012060967678814`*^9}, {3.801206159172817*^9, 
  3.8012061770739107`*^9}},
 CellLabel->
  "Out[474]=",ExpressionUUID->"a195b2e4-188e-4eef-8b69-f35df7693500"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 678},
WindowMargins->{{Automatic, -2}, {Automatic, 16}},
Magnification:>1.1 Inherited,
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 159, 3, 36, "Subsection",ExpressionUUID->"7ef1da42-0ff8-4ba4-9970-60aa538270da"],
Cell[742, 27, 644, 12, 64, "Text",ExpressionUUID->"6bb668f6-fef8-4df0-aa75-44f353a14185"],
Cell[1389, 41, 1056, 22, 67, "Input",ExpressionUUID->"618297ae-d3e6-497d-ba93-e233ae517577"],
Cell[2448, 65, 271, 6, 38, "Text",ExpressionUUID->"0ba312eb-ec36-4dca-9e87-8e73518c826d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2756, 76, 172, 3, 36, "Subsection",ExpressionUUID->"03e74b97-e020-47f7-b818-0a850955cb14"],
Cell[2931, 81, 1649, 48, 156, "Input",ExpressionUUID->"4c983556-1431-43d6-9404-b1fbd67dd9b1"],
Cell[4583, 131, 1082, 28, 67, "Input",ExpressionUUID->"14ee293f-c872-433e-bf04-13647f6e960a"],
Cell[5668, 161, 4740, 131, 133, "Input",ExpressionUUID->"f12e276b-ee54-4be9-8063-cc7e334e10cb"],
Cell[10411, 294, 360, 10, 44, "Input",ExpressionUUID->"5d21b2b8-6dfa-487a-94e8-8159f03289cf"],
Cell[10774, 306, 1285, 38, 67, "Input",ExpressionUUID->"5a10c6de-31f0-4b67-ac97-ed4e7fa49bd8"],
Cell[12062, 346, 1046, 26, 111, "Input",ExpressionUUID->"5295dc8e-74cf-425d-8c76-16d43851bf1e"],
Cell[13111, 374, 1672, 42, 133, "Input",ExpressionUUID->"bc757e51-5d5c-4114-9f6f-3964e1fae194"],
Cell[14786, 418, 1602, 43, 111, "Input",ExpressionUUID->"a989a7c1-ec52-4da0-bfd3-3b25410aef29"],
Cell[16391, 463, 4529, 101, 287, "Input",ExpressionUUID->"76d8bbf4-7339-4da7-a3fd-12819316d086"],
Cell[20923, 566, 193, 3, 38, "Text",ExpressionUUID->"2fb2bc19-d350-4887-bd90-5920dd9d218c"],
Cell[21119, 571, 6590, 206, 287, "Input",ExpressionUUID->"f3dbc1e9-f18d-4a9d-8c43-be160841009e"]
}, Closed]],
Cell[CellGroupData[{
Cell[27746, 782, 235, 4, 36, "Subsection",ExpressionUUID->"5774494c-9e74-4832-b306-cb188b710b62"],
Cell[27984, 788, 167, 3, 38, "Text",ExpressionUUID->"c0da4fed-4b1e-42e7-9f94-35c9abeee116"],
Cell[28154, 793, 454, 11, 67, "Input",ExpressionUUID->"2163b2d5-db07-4f10-80e1-d67a2f14ab2a"],
Cell[28611, 806, 266, 4, 38, "Text",ExpressionUUID->"3fcec167-bbab-4d77-8092-06abd0cf939b"],
Cell[28880, 812, 1292, 22, 44, "Input",ExpressionUUID->"a8265f3f-bd89-43fd-ad9e-4ad65eda3dfe"],
Cell[30175, 836, 186, 3, 38, "Text",ExpressionUUID->"f4d47e31-2291-419d-ba56-c5195ba82f56"],
Cell[CellGroupData[{
Cell[30386, 843, 317, 8, 44, "Input",ExpressionUUID->"1d0d70cd-a987-4dde-858e-75a63c8d55da"],
Cell[30706, 853, 658, 12, 44, "Output",ExpressionUUID->"3887aa33-df81-4699-9cf4-7a123cec3113"]
}, Open  ]],
Cell[31379, 868, 216, 4, 38, "Text",ExpressionUUID->"c8ea780f-054c-4f8d-a0ae-a00b1b9cf72d"],
Cell[31598, 874, 507, 12, 44, "Input",ExpressionUUID->"ffceeb36-4638-422b-82b3-26828a3371a8"],
Cell[32108, 888, 501, 9, 64, "Text",ExpressionUUID->"b085ef72-01f2-417a-985e-55f93cec722c"],
Cell[CellGroupData[{
Cell[32634, 901, 1196, 34, 111, "Input",ExpressionUUID->"0ad2bad1-867d-4754-bb9b-f91803f6c33d"],
Cell[33833, 937, 485, 9, 61, "Output",ExpressionUUID->"baf81e97-5b4b-4ee8-ba47-7ddaf2f32dcd"]
}, Open  ]],
Cell[34333, 949, 206, 4, 38, "Text",ExpressionUUID->"79870da4-6997-4a84-a81b-c676a45feeac"],
Cell[CellGroupData[{
Cell[34564, 957, 241, 6, 44, "Input",ExpressionUUID->"7fa4aab5-9798-455d-95b9-400c115f43bd"],
Cell[34808, 965, 547, 10, 44, "Output",ExpressionUUID->"1f85385d-8f72-429d-b033-66a87bd8187a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[35404, 981, 659, 11, 66, "Subsection",ExpressionUUID->"8da99c8f-11a1-407b-9649-fc4d840b90b1"],
Cell[CellGroupData[{
Cell[36088, 996, 1604, 42, 89, "Input",ExpressionUUID->"c8368857-adb5-421d-b799-9ccaf81a4759"],
Cell[37695, 1040, 1206, 33, 70, "Output",ExpressionUUID->"a195b2e4-188e-4eef-8b69-f35df7693500"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/searchU1NC.h <==
#ifndef SEARCHU1_H
#define SEARCHU1_H

/// Solve SMxU(1)_F for inequivalent anomaly charges subject to the constraint
/// that magnitude of every F charge is <= maxCharge 
#include <iostream>
#include <vector>
#include <sstream>
#include <string>
#include <cstring>
#include <algorithm>
#include <cmath>

using namespace std;

static long int numberOfCubics = 0;
static long int numberOfQuadratics = 0;

/// this is for debugging purposes: comment it for normal operation
/// #define PRINTOUT

/// In an ordered length-3 vector a, return the number of positive values
/// minus the number of negative values unless they are the same, in which
/// case it returns the abs(2nd element) - abs(0th element)
int posMinusNeg(const vector<int> & a) {
  int pmn = (a[2] > 0) + (a[1] > 0) + (a[0] > 0) - (a[2] < 0) -
    (a[1] < 0) - (a[0] < 0);
  if (pmn == 0) return abs(a[2]) - abs(a[0]);
  else return pmn;
}

static inline int sqr(int a) { return a*a; }
static inline int cub(int a) { return a*a*a; }

/// Prints out negative and positive integers well justified
inline void printRow(int a) {
  if (abs(a) < 10) cout << " ";
  if (a<0) cout << a << " ";
  else cout << " " << a << " ";
}

/// Prints out negative and positive integers well justified
inline void printRow(std::ostream & left, int a) {
  if (abs(a) < 10) left << " ";
  if (a<0) left << a << " ";
  else left << " " << a << " ";
}

/// maximum of two numbers
inline double maximum( int a, int b) { return ((a > b) ? a : b); }
/// minimum of a and b
inline double minimum(double a, double b) { return ((a < b) ? a : b); }

void header() {
  cout << "# Solution to anomaly equations of SU(3)xSU(2)xU(1)_YxU(1)_F" << endl;
  cout << "#  Q   Q   Q   n   n   n   e   e   e   u   u   u   L   L   L   d   d   d"
       << endl;
  return;
}

/// Prints out header file for output
void header(const int maxCharge) {
  header();
  cerr << "\n\n# max charge=" << maxCharge << endl;
  return;
}




/// A solution of the anomaly equations in the SM plus 3 nuR
struct solN {
  vector<int> Q, L, U, D, E, N;

  solN(); ///< Constructor: initialises with zeroes
  solN(const solN &); ///< Constructor copies another object
  const solN & operator = (const solN & s); ///< Sets object equal to another
  bool operator==(const solN & b) const;
};



bool solN::operator==(const solN & a) const {
  return (
	  Q[0] == a.Q[0] && Q[1] == a.Q[1] && Q[2] == a.Q[2] &&
	  U[0] == a.U[0] && U[1] == a.U[1] && U[2] == a.U[2] &&
	  D[0] == a.D[0] && D[1] == a.D[1] && D[2] == a.D[2] &&
	  L[0] == a.L[0] && L[1] == a.L[1] && L[2] == a.L[2] &&
	  E[0] == a.E[0] && E[1] == a.E[1] && E[2] == a.E[2] &&
	  N[0] == a.N[0] && N[1] == a.N[1] && N[2] == a.N[2]	  
	  );
}


void outputsolN(const solN & a) {
  cout << " ";
  for (int bb=0; bb<=2; bb++) printRow(cout, a.Q[bb]);
  for (int bb=0; bb<=2; bb++) printRow(cout, a.N[bb]);
  for (int bb=0; bb<=2; bb++) printRow(cout, a.E[bb]);
  for (int bb=0; bb<=2; bb++) printRow(cout, a.U[bb]);
  for (int bb=0; bb<=2; bb++) printRow(cout, a.L[bb]);
  for (int bb=0; bb<=2; bb++) printRow(cout, a.D[bb]);

  cout << endl;				   
}

void inputsolN(const string & line, solN & a) {
  istringstream input(line);
  int aQ0, aQ1, aQ2, an0, an1, an2, ae0, ae1, ae2, au0, au1, au2, aL0, aL1, aL2, ad0, ad1, ad2; 
  input >> aQ0 >> aQ1 >> aQ2 >> an0 >> an1 >> an2
	>> ae0 >> ae1 >> ae2 >> au0 >> au1 >> au2
	>> aL0 >> aL1 >> aL2 >> ad0 >> ad1 >> ad2;
  
  a.Q[0]=aQ0;
  a.Q[1]=aQ1;
  a.Q[2]=aQ2;
  a.U[0]=-au0;
  a.U[1]=-au1;
  a.U[2]=-au2;
  a.D[0]=-ad0;
  a.D[1]=-ad1;
  a.D[2]=-ad2;
  a.L[0]=aL0;
  a.L[1]=aL1;
  a.L[2]=aL2;
  a.E[0]=-ae0;
  a.E[1]=-ae1;
  a.E[2]=-ae2;
  a.N[0]=-an0;
  a.N[1]=-an1;
  a.N[2]=-an2;
}


inline solN::solN()
  : Q(3, 0), L(3, 0), U(3, 0), D(3, 0), E(3, 0), N(3, 0)
{};

inline solN::solN(const solN & s)
  : Q(s.Q), L(s.L), U(s.U), D(s.D), E(s.E), N(s.N)
{}








/// cubic anomaly equation
inline int cube(const solN & a,const solN & b,const solN & c) {
  int tot = 0;
  for (int aa=0; aa<=2; aa++)
    tot += 6 *a.Q[aa]*b.Q[aa]*c.Q[aa] + 3 *a.U[aa]*b.U[aa]*c.U[aa]  + 3*a.D[aa]*b.D[aa]*c.D[aa]+ a.E[aa]*b.E[aa]*c.E[aa]+
      2 *a.L[aa]*b.L[aa]*c.L[aa]+ a.N[aa]*b.N[aa]*c.N[aa];

  return tot;
}

/// quadratic anomaly equation
inline int quad(const solN & a,const solN & b) {
  int tot = 0;
  for (int aa=0; aa<=2; aa++)
    tot +=  a.Q[aa]*b.Q[aa] - 2 *a.U[aa]*b.U[aa] +a.D[aa]*b.D[aa] -a.L[aa]*b.L[aa]+a.E[aa]*b.E[aa] ;
  return tot;
}
/// Special Points






#endif ///< SEARCHU1_H

